RayleighBloch waves above the cut-off

Extensions of Rayleigh-Bloch waves above the cut-off frequency are studied via the discrete spectrum of a transfer operator for a generalised channel containing a single cylinder. Their wavenumbers are shown to become complex-valued and an additional pair of wavenumbers to appear. For small to intermediate radius values, the extended Rayleigh-Bloch waves are shown connect the Neumann and Dirichlet trapped modes, then embed in the continuous spectrum. Rayleigh-Bloch waves vanish as frequency increases but reappear at high frequencies for small and large cylinders. The existence and properties of the Rayleigh-Bloch waves are connected with finite-array resonances.

==> Figs/loads_vs_k_V2.m <==
function h = loads_vs_k_V2
% This function was created by saveas(...,'mfig'), or print -dmfile.
% It loads an HG object saved in binary format in the FIG-file of the
% same name.  NOTE: if you want to see the old-style MATLAB code
% representation of a saved object, previously created by print -dmfile,
% you can obtain this by using saveas(...,'mmat'). But be advised that the
% MATLAB file/MAT-file format does not preserve some important information due
% to limitations in that format, including ApplicationData stored using
% setappdata.  Also, references to handles stored in UserData or Application-
% Data will no longer be valid if saved in the MATLAB file/MAT-file format.
% ApplicationData and stored handles (excluding integer figure handles)
% are both correctly saved in FIG-files.
%
%load the saved object
[path, name] = fileparts(mfilename('fullpath'));
figname = fullfile(path, [name '.fig']);
if (exist(figname,'file')), h1=open(figname); else h1=open([name '.fig']); end
if nargout > 0, h = h1; end

